Gas Cooling in Hydrodynamic Simulations with An Exact Time Integration Scheme

We implement and test the exact time integration method proposed by Townsend 2009 for gas cooling in cosmological hydrodynamic simulations. The errors using this time integrator for the internal energy are limited by the resolution of the cooling tables and are insensitive to the size of the timestep, improving accuracy relative to explicit or implicit schemes when the cooling time is short. We compare results with different time integrators for gas cooling in cosmological hydrodynamic simulations. We find that the temperature of the gas in filaments before accreting into dark matter halos to form stars, obtained with the exact cooling integration, lies close to the equilibrium where radiative cooling balances heating from the UV background. For comparison, the gas temperature without the exact integrator shows substantial deviations from the equilibrium relation. Galaxy stellar masses with the exact cooling technique agree reasonably well, but are systematically lower than the results obtained by the other integration schemes, reducing the need for feedback to suppress star formation. Our implementation of the exact cooling technique is provided and can be easily incorporated into any hydrodynamic code.

==> code/exact_cooling.c <==
#include <mpi.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include "hdf5.h"
#include "../allvars.h"
#include "../proto.h"
#include "./cooling.h"
#include <gsl/gsl_interp.h>

#ifdef COOLING

#define ZSolar   0.0129
#define TINYNUM  1.0e-32

#define NUMTEMP  161
#define NUMDENS  29
#define NUMRED   23

#define TEMP_START     1.0
#define TEMP_END       9.0
#define TEMP_GRID_SIZE 0.05

#define DENS_START   -10.0
#define DENS_END       4.0
#define DENS_GRID_SIZE 0.5


void gas_cooling(void)
{
  int i;
  for(i = FirstActiveParticle; i >= 0; i = NextActiveParticle[i])
    if(P[i].Type == 0 && P[i].Mass > 0)
      do_exact_cooling(i);	
}

double CoolingRateFromU(double u, double rho, double *ne_guess, int target)
{
  return CoolingRateFromU_table(u, rho, ne_guess, target);
}

void read_grackle_cooling_tables(void)
{
  char fname[200];
  sprintf(fname, "./CloudyData_UVB=FG2011.h5");

  if(ThisTask == 0)
    printf("BEGINNING TO READ COOLINGTABLE%s\n", fname);

  int i, j, k;
  hid_t tempfile_id, dataset;
  herr_t status;

  metal_cgrid = (double ***) malloc(NUMTEMP * sizeof(double **));
  metal_hgrid = (double ***) malloc(NUMTEMP * sizeof(double **));
  hhe_cgrid   = (double ***) malloc(NUMTEMP * sizeof(double **));
  hhe_hgrid   = (double ***) malloc(NUMTEMP * sizeof(double **));
  mmw_grid    = (double ***) malloc(NUMTEMP * sizeof(double **));

  for(j = 0; j < NUMTEMP; j++)
    {
      metal_cgrid[j] = (double **) malloc(NUMRED * sizeof(double *));
      metal_hgrid[j] = (double **) malloc(NUMRED * sizeof(double *));
      hhe_cgrid[j]   = (double **) malloc(NUMRED * sizeof(double *));
      hhe_hgrid[j]   = (double **) malloc(NUMRED * sizeof(double *));
      mmw_grid[j]    = (double **) malloc(NUMRED * sizeof(double *));

      for(k = 0; k < NUMRED; k++)
    {
      metal_cgrid[j][k] = (double *) malloc(NUMDENS * sizeof(double));
      metal_hgrid[j][k] = (double *) malloc(NUMDENS * sizeof(double));
      hhe_cgrid[j][k]   = (double *) malloc(NUMDENS * sizeof(double));
      hhe_hgrid[j][k]   = (double *) malloc(NUMDENS * sizeof(double));
      mmw_grid[j][k]    = (double *) malloc(NUMDENS * sizeof(double));

    }
    }

  double hhe_cgrid_local[NUMDENS][NUMRED][NUMTEMP];
  double hhe_hgrid_local[NUMDENS][NUMRED][NUMTEMP];
  double metal_cgrid_local[NUMDENS][NUMRED][NUMTEMP];
  double metal_hgrid_local[NUMDENS][NUMRED][NUMTEMP];
  double mmw_grid_local[NUMDENS][NUMRED][NUMTEMP];

  tempfile_id = H5Fopen(fname, H5F_ACC_RDONLY, H5P_DEFAULT);

  dataset = H5Dopen(tempfile_id, "/CoolingRates/Metals/Heating/");
  status = H5Dread(dataset, H5T_NATIVE_DOUBLE, H5S_ALL, H5S_ALL, H5P_DEFAULT, metal_hgrid_local);
  status = H5Dclose(dataset);

  dataset = H5Dopen(tempfile_id, "/CoolingRates/Metals/Cooling/");
  status = H5Dread(dataset, H5T_NATIVE_DOUBLE, H5S_ALL, H5S_ALL, H5P_DEFAULT, metal_cgrid_local);
  status = H5Dclose(dataset);

  dataset = H5Dopen(tempfile_id, "/CoolingRates/Primordial/Heating/");
  status = H5Dread(dataset, H5T_NATIVE_DOUBLE, H5S_ALL, H5S_ALL, H5P_DEFAULT, hhe_hgrid_local);
  status = H5Dclose(dataset);

  dataset = H5Dopen(tempfile_id, "/CoolingRates/Primordial/Cooling/");
  status = H5Dread(dataset, H5T_NATIVE_DOUBLE, H5S_ALL, H5S_ALL, H5P_DEFAULT, hhe_cgrid_local);
  status = H5Dclose(dataset);

  dataset = H5Dopen(tempfile_id, "/CoolingRates/Primordial/MMW/");
  status = H5Dread(dataset, H5T_NATIVE_DOUBLE, H5S_ALL, H5S_ALL, H5P_DEFAULT, mmw_grid_local);
  status = H5Dclose(dataset);

  for(i = 0; i < NUMTEMP; i++)
      for(j = 0; j < NUMRED; j++)
      for(k = 0; k < NUMDENS; k++)
        {
          metal_cgrid[i][j][k] = metal_cgrid_local[k][j][i];
          metal_hgrid[i][j][k] = metal_hgrid_local[k][j][i];
          hhe_cgrid[i][j][k] = hhe_cgrid_local[k][j][i];
          hhe_hgrid[i][j][k] = hhe_hgrid_local[k][j][i];
          mmw_grid[i][j][k] = mmw_grid_local[k][j][i];
        }

  H5Fclose(tempfile_id);

  if(ThisTask == 0)
    printf("READING COOLING TABLE DONE\n");
}


double CoolingRateFromU_table
(double internalenergy, double rho, double *ne_guess, int target)
{
  double density      = rho * XH  / PROTONMASS;
  double d_n_h, d_z;
  int n_h_i, z_i, j, k, T_i;
  double metal_coolingrate, metal_heatingrate, hhe_coolingrate, hhe_heatingrate;
  double mugrid[NUMTEMP];
  double ugrid[NUMTEMP];
  double curves[NUMTEMP];
  double tempgrid[NUMTEMP];  
  double n_hgrid[NUMDENS];

  d_z = All.d_z;
  z_i = All.n_z_i;

  for(T_i=0; T_i<NUMTEMP; T_i++)    
    tempgrid[T_i] = TEMP_START + T_i * TEMP_GRID_SIZE + 0.0;

  for(T_i=0;T_i<NUMDENS; T_i++)     
    n_hgrid[T_i]  = DENS_START + T_i * DENS_GRID_SIZE + 0.0;

  get_cooling_table_rho_index(n_hgrid, &n_h_i, &d_n_h, density);

  for(T_i=0; T_i<NUMTEMP; T_i++)
    {
      mugrid[T_i] = d_z * (d_n_h * mmw_grid[T_i][z_i][n_h_i]
                           + (1- d_n_h) * mmw_grid[T_i][z_i][n_h_i+1])
        + (1-d_z) * (d_n_h * mmw_grid[T_i][z_i+1][n_h_i]
             + (1-d_n_h) * mmw_grid[T_i][z_i+1][n_h_i+1]);

      ugrid[T_i] = BOLTZMANN * pow(10.0, tempgrid[T_i]) 
    / (mugrid[T_i] * PROTONMASS * GAMMA_MINUS1);

      metal_coolingrate = d_z * (d_n_h * metal_cgrid[T_i][z_i][n_h_i]                                                        
                 + (1-d_n_h) * metal_cgrid[T_i][z_i][n_h_i+1])                                         
    + (1-d_z) * (d_n_h * metal_cgrid[T_i][z_i+1][n_h_i]                                                            
             + (1-d_n_h) * metal_cgrid[T_i][z_i+1][n_h_i+1]);                                              
                                                                                                                   
      metal_heatingrate = d_z * (d_n_h * metal_hgrid[T_i][z_i][n_h_i]                                                        
                 + (1-d_n_h) * metal_hgrid[T_i][z_i][n_h_i +1])                                       
    + (1-d_z) * (d_n_h * metal_hgrid[T_i][z_i+1][n_h_i]                                                            
             + (1-d_n_h) * metal_hgrid[T_i][z_i+1][n_h_i+1]);          

      hhe_coolingrate = d_z * (d_n_h * hhe_cgrid[T_i][z_i][n_h_i]
                               + (1-d_n_h) * hhe_cgrid[T_i][z_i][n_h_i+1])
        + (1-d_z) * (d_n_h * hhe_cgrid[T_i][z_i+1][n_h_i]
             + (1-d_n_h) * hhe_cgrid[T_i][z_i+1][n_h_i+1]);

      hhe_heatingrate = d_z * (d_n_h * hhe_hgrid[T_i][z_i][n_h_i]
                               + (1-d_n_h) * hhe_hgrid[T_i][z_i][n_h_i+1])
        + (1-d_z) * (d_n_h * hhe_hgrid[T_i][z_i + 1][n_h_i]
             + (1-d_n_h) * hhe_hgrid[T_i][z_i+1][n_h_i+1]);
      curves[T_i] = hhe_heatingrate  - hhe_coolingrate;
    }
  
  if(internalenergy < ugrid[0])    
    internalenergy = ugrid[0];
  if(internalenergy > ugrid[NUMTEMP-1])    
    internalenergy = ugrid[NUMTEMP-1];
  *ne_guess    = interpol(internalenergy, NUMTEMP, ugrid, mugrid);
  return interpol(internalenergy, NUMTEMP, ugrid, curves);
}


void do_exact_cooling(int i)
{
  double dt;
#ifndef WAKEUP
  dt = (P[i].TimeBin ? (1 << P[i].TimeBin) : 0) * All.Timebase_interval;
#else
  dt = P[i].dt_step * All.Timebase_interval;
#endif
  double internalenergy = DMAX(All.MinEgySpec, SphP[i].InternalEnergy);
  double rho = All.cf_a3inv * SphP[i].Density * All.UnitDensity_in_cgs 
    * All.HubbleParam;
  /* convert to physical cgs units */

  internalenergy *= All.UnitPressure_in_cgs / All.UnitDensity_in_cgs;
  dt *= All.UnitTime_in_s / All.HubbleParam / All.cf_hubble_a;
  /*actual time step in second */

  double density = XH * rho / PROTONMASS;
  double ratefact = density * density / rho;
  double d_n_h, d_z;
  int n_h_i, z_i, j, k, T_i;

  z_i = All.n_z_i;
  d_z = All.d_z;

  double Z = 0.0;
    
  double metal_coolingrate, metal_heatingrate;
  double hhe_coolingrate, hhe_heatingrate;

  double finalu, du;

  double      mugrid[NUMTEMP];
  double  ugrid_temp[NUMTEMP];
  double      curves[NUMTEMP];
  double heatingrate[NUMTEMP];
  double coolingrate[NUMTEMP];

  double tempgrid[NUMTEMP];
  double n_hgrid[NUMDENS];

  double zero_point = 1e30;
  int    int_zero_point = -1;
    
  int    int_next_zero_point;
  double u1, u2, c1, c2, h1, h2, internalenergy_zero;;
    
  for(T_i=0; T_i<NUMTEMP; T_i++)
    tempgrid[T_i] = TEMP_START + T_i * TEMP_GRID_SIZE;

  for(T_i=0;T_i<NUMDENS; T_i++)
    n_hgrid[T_i] = DENS_START + T_i * DENS_GRID_SIZE;

  if(i > 0)
    Z = SphP[i].SmoothedZ;
  else
    Z = 0.0;

  /* generate cooling curves given density and redshift for this particle */
  get_cooling_table_rho_index(n_hgrid, &n_h_i, &d_n_h, density);

  for(T_i = 0; T_i < NUMTEMP; T_i++)
    {
      mugrid[T_i] = d_z * (d_n_h * mmw_grid[T_i][z_i][n_h_i]
                           + (1-d_n_h) * mmw_grid[T_i][z_i][n_h_i+1])
    + (1-d_z) * (d_n_h * mmw_grid[T_i][z_i + 1][n_h_i]
             + (1-d_n_h) * mmw_grid[T_i][z_i + 1][n_h_i+1]);

      mugrid[T_i] = 1.0 / (1.0/mugrid[T_i] + Z / 16.0);
        /* correction term for mu from metals */
        
      ugrid_temp[T_i] = (BOLTZMANN * pow(10.0, tempgrid[T_i]) 
             / (mugrid[T_i] * PROTONMASS * GAMMA_MINUS1));

      metal_coolingrate = d_z * (d_n_h * metal_cgrid[T_i][z_i][n_h_i]
                                 + (1-d_n_h) * metal_cgrid[T_i][z_i][n_h_i+1])
    + (1-d_z) * (d_n_h * metal_cgrid[T_i][z_i + 1][n_h_i]
             + (1-d_n_h) * metal_cgrid[T_i][z_i + 1][n_h_i+1]);

      metal_heatingrate = d_z * (d_n_h * metal_hgrid[T_i][z_i][n_h_i]
                                 + (1-d_n_h) * metal_hgrid[T_i][z_i][n_h_i+1])
    + (1-d_z) * (d_n_h * metal_hgrid[T_i][z_i + 1][n_h_i]
             + (1-d_n_h) * metal_hgrid[T_i][z_i + 1][n_h_i+1]);

      hhe_coolingrate = d_z * (d_n_h * hhe_cgrid[T_i][z_i][n_h_i]
                               + (1-d_n_h) * hhe_cgrid[T_i][z_i][n_h_i+1])
    + (1-d_z) * (d_n_h * hhe_cgrid[T_i][z_i + 1][n_h_i]
             + (1-d_n_h) * hhe_cgrid[T_i][z_i+1][n_h_i+1]);

      hhe_heatingrate = d_z * (d_n_h * hhe_hgrid[T_i][z_i][n_h_i]
                               + (1-d_n_h) * hhe_hgrid[T_i][z_i][n_h_i+1])
    + (1-d_z) * (d_n_h * hhe_hgrid[T_i][z_i + 1][n_h_i]
             + (1-d_n_h) * hhe_hgrid[T_i][z_i+1][n_h_i+1]);
        
      heatingrate[T_i] = hhe_heatingrate + Z / ZSolar * metal_heatingrate;
        
      coolingrate[T_i] = hhe_coolingrate + Z / ZSolar * metal_coolingrate;

      curves[T_i]      = heatingrate[T_i] - coolingrate[T_i];
        
      if(fabs(curves[T_i]) < zero_point)
        {
            zero_point = fabs(curves[T_i]);
            int_zero_point = T_i;
        }
    }
    
  int_next_zero_point = int_zero_point;

    /*find zero point where heating rate equals cooling rate*/
   if(curves[0]>TINYNUM)
    {
        if((int_zero_point>1) && (int_zero_point<NUMTEMP-2))
        {
            if((curves[int_zero_point] * curves[int_zero_point-1]) < 0)
                int_next_zero_point = int_zero_point-1;
            else if((curves[int_zero_point] * curves[int_zero_point+1]) < 0)
                int_next_zero_point = int_zero_point+1;
            
            if(int_next_zero_point != int_zero_point)
            {
                u1 = ugrid_temp[int_zero_point];
                u2 = ugrid_temp[int_next_zero_point];
                c1 = coolingrate[int_zero_point];
                c2 = coolingrate[int_next_zero_point];
                h1 = heatingrate[int_zero_point];
                h2 = heatingrate[int_next_zero_point];
                internalenergy_zero = u1 + (h1-c1)*(u2-u1)/(c2-c1+h1-h2);
                
                ugrid_temp[int_zero_point] = internalenergy_zero;
                curves[int_zero_point] = 0.0;
            }
        }
    }
    

  finalu = exact_cooling_integration(internalenergy, dt, density, ugrid_temp, curves);

  finalu *=  All.UnitDensity_in_cgs / All.UnitPressure_in_cgs;
    
  du = finalu - SphP[i].InternalEnergy;

  if(du < -0.5 * SphP[target].InternalEnergy)
    du  = -0.5 * SphP[target].InternalEnergy;

  SphP[i].InternalEnergy += du;
  SphP[i].Ne = interpol(finalu, NUMTEMP, ugrid_temp, mugrid);
  SphP[i].InternalEnergyPred = SphP[i].InternalEnergy;  
  SphP[i].Pressure = get_pressure(i);

}


/*
 Input internal energy, time step dt, internal energy grid, 
 cooling curve should all in cgs units and
 NUMTEMP is the number of data points in the cooling 
 curve/energy grids.
 */

double exact_cooling_integration
(double internalenergy, double dt, double density, double* ugrid, double* curves)
{
    double ratefact = density * XH / PROTONMASS;
    double A, B, deltaY, factpre;
    double Ys[NUMTEMP]; /* ugrid <----> Ys */
    int T_i;
    double thisY, coolingtime, uref, coolref;
    double thisrate, finalu, dY;
    
    if(internalenergy < ugrid[0])
        internalenergy = ugrid[0];
    
    if(internalenergy > ugrid[NUMTEMP-1])
        internalenergy = ugrid[NUMTEMP-1];
    
    thisrate = interpol(internalenergy, NUMTEMP, ugrid, curves);
    
    /*   cooling time in seconds  */
    coolingtime = internalenergy / (ratefact * thisrate);
    
    if((thisrate >  TINYNUM) || (thisrate < -TINYNUM))
    {
        if(thisrate < 0) 	/* we have cooling */
        {
            for(T_i=0; T_i < NUMTEMP; T_i++)
            {
                Ys[T_i] = 0.0;
                if(curves[T_i] > -TINYNUM)
                    curves[T_i] = -TINYNUM;
            }
            
            uref    = ugrid[NUMTEMP-1];
            coolref = curves[NUMTEMP-1];
            factpre = coolref/uref;
            
            for(T_i=NUMTEMP-2; T_i>=0; T_i--)
            {
                
                Ys[T_i] = Ys[T_i+1];
                
                if(curves[T_i+1] != curves[T_i])
                {
                    A = (ugrid[T_i+1]-ugrid[T_i])/(curves[T_i+1]-curves[T_i]);
                    B = (ugrid[T_i+1]*curves[T_i]-ugrid[T_i]*curves[T_i+1])
                    /(curves[T_i+1]- curves[T_i]);
                    deltaY = factpre*A*log((B + ugrid[T_i+1])/(B + ugrid[T_i]));
                }
                else
                    deltaY = factpre* ((ugrid[T_i+1]-ugrid[T_i])/curves[T_i]);
                
                Ys[T_i]   -= deltaY;
            }
        }
        else  /* we have heating */
        {
            for(T_i=0; T_i < NUMTEMP; T_i++)
            {
                Ys[T_i] = 0.0;
                
                if(curves[T_i] < TINYNUM)
                    curves[T_i] = TINYNUM;
            }
            
            uref    = ugrid[0];
            coolref = curves[0];
            factpre = coolref/uref;
            
            for(T_i=1; T_i<NUMTEMP; T_i++)
            {
                
                Ys[T_i]  = Ys[T_i-1];
                
                if(curves[T_i] != curves[T_i-1])
                {
                    A = (ugrid[T_i] - ugrid[T_i-1])/(curves[T_i]-curves[T_i-1]);
                    B = (ugrid[T_i]*curves[T_i-1]-ugrid[T_i-1]*curves[T_i])
                    /(curves[T_i] - curves[T_i-1]);
                    deltaY = factpre*A*log((B + ugrid[T_i])/(B + ugrid[T_i-1]));
                }
                else
                    deltaY = factpre*((ugrid[T_i]-ugrid[T_i-1])/curves[T_i-1]);
                
                Ys[T_i]   +=  deltaY;
            }
        }
        
        /*changes of Y measured at this internal energy*/
        dY=(coolref/uref)*fabs(internalenergy/thisrate)*fabs(dt/coolingtime);
        
        if(thisrate  <  0) /* we have cooling */
        {
            for(T_i = NUMTEMP-2; T_i>0; T_i--)
                if (ugrid[T_i] < internalenergy)
                    break;
            
            if(curves[T_i+1] != curves[T_i])
            {
                A = (ugrid[T_i+1]-ugrid[T_i])/(curves[T_i+1]-curves[T_i]);

                B = (ugrid[T_i+1]*curves[T_i]-ugrid[T_i]*curves[T_i+1])
                /(curves[T_i+1]-curves[T_i]);

                thisY = Ys[T_i+1]-factpre*A*log((B+ugrid[T_i+1])/(B+internalenergy));
            }
            else
                thisY = Ys[T_i+1]-factpre*((ugrid[T_i+1]-internalenergy)/curves[T_i+1]);
            
            thisY += dY;
            
            if(thisY < Ys[0])
                thisY = Ys[0];
            
            for(; T_i>=0; T_i--)
                if(Ys[T_i] < thisY)
                    break;
            
            deltaY = thisY - Ys[T_i+1];
            
            if(curves[T_i+1] != curves[T_i])
            {
                A = (ugrid[T_i+1]-ugrid[T_i])/(curves[T_i+1]-curves[T_i]);
            
                B = (ugrid[T_i+1]*curves[T_i]-ugrid[T_i]*curves[T_i+1])
            /(curves[T_i+1]-curves[T_i]);
                
                finalu = (B+ugrid[T_i+1])*exp(deltaY/(A*factpre))-B;
            }
            else
                finalu = ugrid[T_i+1]+deltaY*curves[T_i+1]/factpre;
        }
        else
        {	  /*we have heating*/
            for(T_i=1; T_i<NUMTEMP; T_i++)
                if (ugrid[T_i] > internalenergy)
                    break;
            
            if(curves[T_i] != curves[T_i-1])
            {
                A = (ugrid[T_i]-ugrid[T_i-1])/(curves[T_i]-curves[T_i-1]);
                B = (ugrid[T_i]*curves[T_i-1]-ugrid[T_i-1]*curves[T_i])
                /(curves[T_i]-curves[T_i-1]);
                thisY = Ys[T_i-1]+factpre*A*log((B+internalenergy)/(B + ugrid[T_i-1]));
            }
            else
            {
                thisY = Ys[T_i-1]+factpre*((internalenergy-ugrid[T_i-1])/curves[T_i-1]);
            }
            
            thisY += dY;
            
            for(; T_i<NUMTEMP; T_i++)
                if(Ys[T_i] > thisY)
                    break;
            
            deltaY = thisY - Ys[T_i-1];
            
            if(curves[T_i] != curves[T_i-1])
            {
                A = (ugrid[T_i]-ugrid[T_i-1])/(curves[T_i]-curves[T_i-1]);
                
                B = (ugrid[T_i]*curves[T_i-1]-ugrid[T_i-1]*curves[T_i])
                /(curves[T_i]-curves[T_i-1]);
            
                finalu = (B+ugrid[T_i-1])*exp(deltaY/(factpre*A))-B;
            }
            else
                finalu = ugrid[T_i-1]+deltaY * curves[T_i-1]/factpre;
        }
    }
    else
        finalu = internalenergy + factpre*thisrate*dt;
    
    return finalu;
}


double GetCoolingRate(int target, double temperature, double density)
{
  double t_coolingrate;
  double d_n_h, d_T, d_z;
  int n_h_i, T_i, z_i;
  double Z = 0.0;
  int k;

  z_i = All.n_z_i;
  d_z = All.d_z;

  if(target >= 0)
    Z = SphP[target].SmoothedZ;
  else
    Z = 0.0;

  double tempgrid[NUMTEMP];
  double n_hgrid[NUMDENS];

  for(T_i=0; T_i<NUMTEMP; T_i++)    
    tempgrid[T_i] = TEMP_START + T_i * TEMP_GRID_SIZE + 0.0;

  for(T_i=0;T_i<NUMDENS; T_i++)     
    n_hgrid[T_i] = DENS_START + T_i * DENS_GRID_SIZE + 0.0; 

  get_cooling_table_index(n_hgrid, tempgrid, &n_h_i, &d_n_h, &T_i, &d_T, temperature, density);

  double metal_coolingrate = d_z * (d_n_h * d_T * metal_cgrid[T_i][z_i][n_h_i]
                    + (1-d_n_h) * d_T * metal_cgrid[T_i][z_i][n_h_i+1]
                    + d_n_h * (1-d_T) * metal_cgrid[T_i + 1][z_i][n_h_i]
                    + (1-d_n_h) * (1-d_T) * metal_cgrid[T_i + 1][z_i][n_h_i+1])
    + (1-d_z) * (d_n_h * d_T * metal_cgrid[T_i][z_i+1][n_h_i] 
         + (1-d_n_h) * d_T * metal_cgrid[T_i][z_i+1][n_h_i+1] 
         + d_n_h * (1-d_T) * metal_cgrid[T_i+1][z_i+1][n_h_i] 
         + (1-d_n_h) * (1-d_T) * metal_cgrid[T_i+1][z_i+1][n_h_i+1]);

  double metal_heatingrate = d_z * (d_n_h * d_T * metal_hgrid[T_i][z_i][n_h_i]
                    + (1-d_n_h) * d_T * metal_hgrid[T_i][z_i][n_h_i+1]
                    + d_n_h * (1-d_T) * metal_hgrid[T_i+1][z_i][n_h_i]
                    + (1-d_n_h) * (1-d_T) * metal_hgrid[T_i+1][z_i][n_h_i+1])
    + (1-d_z) * (d_n_h * d_T * metal_hgrid[T_i][z_i+1][n_h_i] 
             + (1-d_n_h) * d_T * metal_hgrid[T_i][z_i+1][n_h_i+1] 
             + d_n_h * (1-d_T) * metal_hgrid[T_i+1][z_i+1][n_h_i] 
             + (1-d_n_h) * (1-d_T) * metal_hgrid[T_i+1][z_i+1][n_h_i+1]);

  double hhe_heatingrate = d_z * (d_n_h * d_T * hhe_hgrid[T_i][z_i][n_h_i]
                  + (1-d_n_h) * d_T * hhe_hgrid[T_i][z_i][n_h_i+1]
                  + d_n_h * (1-d_T) * hhe_hgrid[T_i+1][z_i][n_h_i]
                  + (1-d_n_h) * (1-d_T) * hhe_hgrid[T_i+1][z_i][n_h_i+1])
    + (1-d_z) * (d_n_h * d_T * hhe_hgrid[T_i][z_i+1][n_h_i] 
             + (1-d_n_h) * d_T * hhe_hgrid[T_i][z_i+1][n_h_i+1] 
             + d_n_h * (1-d_T) * hhe_hgrid[T_i+1][z_i + 1][n_h_i] 
             + (1-d_n_h) * (1-d_T) * hhe_hgrid[T_i+1][z_i+1][n_h_i+1]);

  double hhe_coolingrate = d_z * (d_n_h * d_T * hhe_cgrid[T_i][z_i][n_h_i]
                  + (1-d_n_h) * d_T * hhe_cgrid[T_i][z_i][n_h_i+1]
                  + d_n_h * (1-d_T) * hhe_cgrid[T_i+1][z_i][n_h_i]
                  + (1-d_n_h) * (1-d_T) * hhe_cgrid[T_i+1][z_i][n_h_i+1])
    + (1-d_z) * (d_n_h * d_T * hhe_cgrid[T_i][z_i+1][n_h_i] 
             + (1-d_n_h) * d_T * hhe_cgrid[T_i][z_i+1][n_h_i+1] 
             + d_n_h * (1-d_T) * hhe_cgrid[T_i+1][z_i+1][n_h_i] 
             + (1-d_n_h) * (1-d_T) * hhe_cgrid[T_i+1][z_i+1][n_h_i+1]);

#ifdef NO_Z_COOLING
  Z *= 0.0;
#endif

  return (hhe_heatingrate - hhe_coolingrate) + 
    (Z / ZSolar) * (metal_heatingrate - metal_coolingrate);	
}


void get_cooling_table_index
(double *n_hgrid, double *tempgrid, int *n_h_i, double *d_n_h, 
 int *T_i, double *d_T, double inn_T, double inn_h)
{
  if(log10(inn_h) <= DENS_START)
    {
      *d_n_h = 1.0;       *n_h_i = 0;
    }
  else if(log10(inn_h) >= DENS_END)
    {
      *d_n_h = 0.0;       *n_h_i = NUMDENS - 2;
    }
  else
    {
      *n_h_i = (int) floor((log10(inn_h) -  DENS_START) / DENS_GRID_SIZE);     
      *d_n_h = ((*n_h_i+1.0)* DENS_GRID_SIZE + DENS_START - log10(inn_h)) / DENS_GRID_SIZE;
    }

  if(inn_T <= TEMP_START)
    {
      *d_T = 1.0;            *T_i = 0;
    }
  else if(inn_T >= TEMP_END)
    {
      *d_T = 0.0;           *T_i = NUMTEMP - 2;
    }
  else
    {
      *T_i = (int) floor((inn_T - tempgrid[0]) / (tempgrid[1] - tempgrid[0]));
      *d_T = (tempgrid[(*T_i) + 1] - inn_T) / (tempgrid[(*T_i) + 1] - tempgrid[*T_i]);
    }
}


void get_cooling_table_rho_index(double *n_hgrid, int *n_h_i, double *d_n_h, double inn_h)
{  
  if(log10(inn_h) <= DENS_START)    
    {
      *d_n_h = 1.0;       *n_h_i = 0;    
    }
  else if(log10(inn_h) >= DENS_END)    
    {
      *d_n_h = 0.0;       *n_h_i = NUMDENS - 2;
    }
  else    
    {
      *n_h_i = (int) floor((log10(inn_h) -  DENS_START) / DENS_GRID_SIZE);          
      *d_n_h = ( (*n_h_i+1.0)* DENS_GRID_SIZE + DENS_START - log10(inn_h)) / DENS_GRID_SIZE;    
    }
}

void get_cooling_table_z_index(int *n_z_i, double *d_z, double inn_z)
{
  double zgrid[23] = { 0.0, 0.12202, 0.25893, 0.41254, 0.58489, 
               0.77828, 0.99526, 1.2387, 1.5119, 1.8184, 
               2.1623,  2.5481, 2.9811, 3.4668, 4.0119,  
               4.6234, 5.3096, 6.0795, 6.9433, 7.9125, 
               9.0000, 10.22, 10.22};
  int k;

  if(All.ComovingIntegrationOn)
    {
      if(inn_z <= 0.12202)      
    {
      *d_z = 1.0;     *n_z_i = 0;   
    }
      else if(inn_z >= 10.22)   
    {
      *d_z = 0.0;     *n_z_i = NUMRED - 2;  
    }
      else      
    {
      for(k = 0; k < NUMRED; k++)       
        {
          if(zgrid[k] <= inn_z && zgrid[k + 1] > inn_z)
        break;      
        }
      *n_z_i = k;
      *d_z = (zgrid[(*n_z_i)+1]-inn_z) / (zgrid[(*n_z_i)+1]-zgrid[*n_z_i]);       
    }
    }
  else   
    {
      *d_z = 1.0;      *n_z_i = 0;    
    }
}


double interpolx(double x, int n, double *xg, int *i0, int *i1) 
{
  double f;
  int i;

  /*increasing order array*/
  if(xg[0] < xg[n-1])
    {
      if(x <= xg[0])       
    *i0 = 0;
      else if(x >= xg[n-1])     
    *i0 = n-2;
      else
    {
      *i0 = 0;
      *i1 = n-1;
      while(*i1 - *i0 > 1)
        {
          i = (*i0 + *i1)/2;
          if (x <= xg[i])             
        *i1 = i;
          else                
        *i0 = i;
        }
    }
    }
  else     /*decreasing order arrarys*/
    {   
      if(x >= xg[0])   
    *i0 = 0;
      else if(x <= xg[n-1])     
    *i0 = n-2;
      else      
    {
      *i0 = 0;
      *i1 = n-1;
      while(*i1 - *i0 > 1)
        {
          i = ( *i0 + *i1) / 2;
          if (x >= xg[i])             
        *i1 = i;
          else                
        *i0 = i;
        }
    }
    }

  f = (x - xg[*i0])/(xg[*i0+1] - xg[*i0]);
  *i1 = *i0 + 1;
  if(f > 1.0) f = 1.0;
  if(f < 0.0) f = 0.0;

  return f;
}

double interpol(double x, int n, double *xg, double *yg) {
  double f;
  int i0, i1;
  f = interpolx(x, n, xg, &i0, &i1);
  return (1.0-f)*yg[i0] + f*yg[i1];
}


==> code/exact_cooling.h <==
double ***metal_cgrid;
double ***metal_hgrid;
double ***hhe_cgrid;
double ***hhe_hgrid;
double ***mmw_grid;

void read_grackle_cooling_tables(void);

double GetCoolingRate(int target, double temperature, double density);


void get_cooling_table_index(double *n_hgrid, double *tempgrid,
                             int *n_h_i, double *d_n_h, int *T_i, double *d_T,
                             double inn_T, double inn_h);


void get_cooling_table_rho_index(double *n_hgrid, int *n_h_i, double *d_n_h, double inn_h);

void get_cooling_table_z_index(int *n_z_i, double *d_z, double inn_z);

double CoolingRateFromU_table(double internalenergy, double rho, double *ne_guess, int target);

void do_exact_cooling(int i);
double  exact_cooling_integration
(double internalenegy, double dt, double density, double* ugrid, double* curves);

double interpol(double x, int n, double *xg, double *yg);
double interpolx(double x, int n, double *xg, int *i0, int *i1);


==> code/exact_cooling_sample.c <==
/*
Input internal energy, time step dt, internal energy grid, cooling curve should all in cgs units 
and NUMTEMP is the number of data points in the cooling curve /energy grid.
*/

double exact_cooling_integration
(double internalenergy, double dt, double density, double* ugrid, double* curves)
{
double ratefact = density * XH / PROTONMASS;
double A, B, deltaY, factpre;
double Ys[NUMTEMP]; /* ugrid <----> Ys */
int T_i;
double thisY, coolingtime, uref, coolref;
double thisrate, finalu, dY;

if(internalenergy<ugrid[0])
    internalenergy=ugrid[0];

if(internalenergy>ugrid[NUMTEMP-1])
    internalenergy=ugrid[NUMTEMP-1];

thisrate    = interpol(internalenergy, NUMTEMP, ugrid, curves);

/*  cooling time in seconds */
coolingtime = internalenergy / (ratefact * thisrate);

if((thisrate >  TINYNUM) || (thisrate < -TINYNUM))
{
    if(thisrate < 0) /* we have cooling */
    {
        for(T_i=0; T_i < NUMTEMP; T_i++)
        {
            Ys[T_i] = 0.0;

            if(curves[T_i] > -TINYNUM)
               curves[T_i] = -TINYNUM;
        }
        
        uref    = ugrid[NUMTEMP-1];
        coolref = curves[NUMTEMP-1];
        factpre = coolref/uref;
        
        for(T_i=NUMTEMP-2; T_i>=0; T_i--)
        {
            Ys[T_i] = Ys[T_i+1];
            
            if(curves[T_i+1] != curves[T_i])
            {
                A = (ugrid[T_i+1]-ugrid[T_i])/(curves[T_i+1]-curves[T_i]);
                
                B = (ugrid[T_i+1]*curves[T_i]-ugrid[T_i]*curves[T_i+1])
                   /(curves[T_i+1]- curves[T_i]);
                
                deltaY = factpre*A*log((B+ugrid[T_i+1])/(B+ugrid[T_i]));
            }
            else
                deltaY = factpre*((ugrid[T_i+1]-ugrid[T_i])/curves[T_i]);
            
            Ys[T_i]   -= deltaY;
        }
    }
    else  /* we have heating */
    {
        for(T_i=0; T_i < NUMTEMP; T_i++)
        {
            Ys[T_i] = 0.0;
            
            if(curves[T_i] < TINYNUM)
               curves[T_i] = TINYNUM;
        }
        
        uref    = ugrid[0];
        coolref = curves[0];
        factpre = coolref/uref;
        
        for(T_i=1; T_i<NUMTEMP; T_i++)
        {
            
            Ys[T_i]  = Ys[T_i-1];
            
            if(curves[T_i] != curves[T_i-1])
            {
                A = (ugrid[T_i] - ugrid[T_i-1])/(curves[T_i]-curves[T_i-1]);
                
                B = (ugrid[T_i]*curves[T_i-1]-ugrid[T_i-1]*curves[T_i])
                    /(curves[T_i] - curves[T_i-1]);
                
                deltaY = factpre*A*log((B+ugrid[T_i])/(B+ugrid[T_i-1]));
            }
            else
                deltaY = factpre*((ugrid[T_i]-ugrid[T_i-1])/curves[T_i-1]);
            
            Ys[T_i]   +=  deltaY;
        }
    }
    
    /* changes of Y measured at this internal energy */
    dY=(coolref/uref)*fabs(internalenergy/thisrate)*fabs(dt/coolingtime);
    
    if(thisrate  <  0) /* we have cooling */
    {
        for(T_i = NUMTEMP-2; T_i>0; T_i--)
            if (ugrid[T_i] < internalenergy)
                break;
        
        if(curves[T_i+1] != curves[T_i])
        {
            A = (ugrid[T_i+1]-ugrid[T_i])/(curves[T_i+1]-curves[T_i]);
            
            B = (ugrid[T_i+1]*curves[T_i]-ugrid[T_i]*curves[T_i+1])
                /(curves[T_i+1]-curves[T_i]);
            
            thisY = Ys[T_i+1]-factpre*A*log((B+ugrid[T_i+1])/(B+internalenergy));
        }
        else
            thisY = Ys[T_i+1]-factpre*((ugrid[T_i+1]-internalenergy)/curves[T_i+1]);
        
        thisY += dY;
        
        if(thisY < Ys[0])
            thisY = Ys[0];
        
        for(; T_i>=0; T_i--)
            if(Ys[T_i] < thisY)
                break;
        
        deltaY = thisY - Ys[T_i+1];
        
        if(curves[T_i+1] != curves[T_i])
        {
            A = (ugrid[T_i+1]-ugrid[T_i])/(curves[T_i+1]-curves[T_i]);
            
            B = (ugrid[T_i+1]*curves[T_i]-ugrid[T_i]*curves[T_i+1])
            /(curves[T_i+1]-curves[T_i]);
        
            finalu = (B+ugrid[T_i+1]) * exp(deltaY/(A*factpre))-B;
        }
        else
            finalu = ugrid[T_i+1] + deltaY*curves[T_i+1]/factpre;
    }
    else
    {	  /*we have heating*/
        for(T_i=1; T_i<NUMTEMP; T_i++)
            if (ugrid[T_i] > internalenergy) 
                break; 
        
        if(curves[T_i] != curves[T_i-1])
        {
            A = (ugrid[T_i]-ugrid[T_i-1])/(curves[T_i]-curves[T_i-1]);
            
            B = (ugrid[T_i]*curves[T_i-1]-ugrid[T_i-1]*curves[T_i])
                /(curves[T_i]-curves[T_i-1]);
            
            thisY = Ys[T_i-1]+factpre*A*log((B+internalenergy)/(B+ugrid[T_i-1]));
        }
        else
            thisY = Ys[T_i-1]+factpre*((internalenergy-ugrid[T_i-1])/curves[T_i-1]);
        
        thisY += dY;
        
        for(; T_i<NUMTEMP; T_i++)
            if(Ys[T_i] > thisY) 
                break;
        
        deltaY = thisY - Ys[T_i-1];
        
        if(curves[T_i] != curves[T_i-1])
        {
            A = (ugrid[T_i]-ugrid[T_i-1])/(curves[T_i]-curves[T_i-1]);
            
            B = (ugrid[T_i]*curves[T_i-1] - ugrid[T_i-1]*curves[T_i])
                /(curves[T_i] - curves[T_i-1]);
            
            finalu = (B+ugrid[T_i-1]) * exp(deltaY/(factpre*A))-B;
        }
        else
            finalu = ugrid[T_i-1] + deltaY*curves[T_i-1]/factpre;
    }
}
else
    finalu = internalenergy + factpre*thisrate*dt;

return finalu;
}


